Real-time Semantic 3D Dense Occupancy Mapping with Efficient Free Space Representations

A real-time semantic 3D occupancy mapping framework is proposed in this paper. The mapping framework is based on the Bayesian kernel inference strategy from the literature. Two novel free space representations are proposed to efficiently construct training data and improve the mapping speed, which is a major bottleneck for real-world deployments. Our method achieves real-time mapping even on a consumer-grade CPU. Another important benefit is that our method can handle dynamic scenarios, thanks to the coverage completeness of the proposed algorithm. Experiments on real-world point cloud scan datasets are presented.

==> images/mapping_data.py <==
# experiment for semanticKITTI 2011_09_30_drive, first 30 frames

actual_hits = [
    67442, 67251, 66916, 66921, 66667, 66657, 66469, 66572, 66267, 66685, 67101, 67705, 67611, 67830, 68389, 68582, 68424, 68791, 68288, 67843, 67025, 66817, 66262, 65976, 65781, 65575, 65733, 65423, 65284, 65087
]

sample_counts = {
    "random1": [
        67443, 67252, 66917, 66922, 66668, 66658, 66470, 66573, 66268, 66686, 67102, 67706, 67612, 67831, 68390, 68583, 68425, 68792, 68289, 67844, 67026, 66818, 66263, 65977, 65782, 65576, 65734, 65424, 65285, 65088
    ],
    "random2": [
        134885, 134503, 133833, 133843, 133335, 133315, 132939, 133145, 132535, 133371, 134203, 135411, 135223, 135661, 136779, 137165, 136849, 137583, 136577, 135687, 134051, 133635, 132525, 131953, 131563, 131151, 131467, 130847, 130569, 130175
    ],
    "random3": [
        202327, 201754, 200749, 200764, 200002, 199972, 199408, 199717, 198802, 200056, 201304, 203116, 202834, 203491, 205168, 205747, 205273, 206374, 204865, 203530, 201076, 200452, 198787, 197929, 197344, 196726, 197200, 196270, 195853, 195262
    ],
    "random4": [
        269769, 269005, 267665, 267685, 266669, 266629, 265877, 266289, 265069, 266741, 268405, 270821, 270445, 271321, 273557, 274329, 273697, 275165, 273153, 271373, 268101, 267269, 265049, 263905, 263125, 262301, 262933, 261693, 261137, 260349
    ],
    "random5": [
        337211, 336256, 334581, 334606, 333336, 333286, 332346, 332861, 331336, 333426, 335506, 338526, 338056, 339151, 341946, 342911, 342121, 343956, 341441, 339216, 335126, 334086, 331311, 329881, 328906, 327876, 328666, 327116, 326421, 325436
    ],
    "fixed-20m": [
        47463, 46985, 46333, 45507, 44841, 43984, 44377, 44492, 44726, 45109, 44484, 44961, 45010, 44982, 45464, 46423, 46695, 47050, 46019, 45262, 44174, 44568, 43401, 42425, 41345, 40554, 39432, 38660, 37366, 35434
    ],
    "fixed-10m": [
        125836, 125275, 124002, 123549, 123230, 122652, 123018, 122349, 122318, 122893, 122133, 123583, 123408, 123187, 123827, 125124, 124178, 124708, 122357, 120268, 117620, 117614, 114583, 112451, 108788, 105941, 103410, 102179, 100576, 99315 
    ],
    "fixed-8m": [
        167552, 166541, 164836, 163802, 162624, 162169, 162721, 163088, 162589, 163564, 162102, 163113, 162788, 163741, 164628, 164865, 164149, 164738, 161172, 159407, 157594, 157511, 152629, 149147, 144452, 141329, 138551, 138076, 134378, 129645
    ],
    "fixed-5m": [
        288897, 287742, 285533, 284274, 282794, 281695, 281785, 280517, 280456, 282040, 282269, 284862, 283394, 283801, 284982, 286534, 284836, 286845, 282749, 279205, 275081, 274890, 268305, 263917, 257697, 253355, 248303, 244936, 240288, 235651
    ],
    "fixed-2m": [
        773077, 770805, 762932, 759237, 756767, 753327, 752396, 751968, 751430, 755488, 752906, 761134, 760837, 761986, 763990, 765442, 762337, 767482, 755882, 747381, 735813, 733401, 716728, 705115, 689928, 679091, 666826, 657907, 643656, 629038
    ],
    "fixed-1m": [
        1580665, 1574605, 1558823, 1551346, 1545745, 1539992, 1537885, 1536619, 1535028, 1543549, 1539814, 1555505, 1554924, 1557765, 1561201, 1565344, 1558251, 1568190, 1545815, 1528136, 1504831, 1499817, 1466857, 1442627, 1410924, 1390573, 1366163, 1347969, 1320192, 1289951
    ]
}

ds_counts = {
    "random1": [
        62486, 61698, 61737, 62110, 61782, 61915, 61638, 61293, 61004, 62066, 62353, 61938, 62896, 62357, 63040, 63521, 63422, 63968, 62867, 62821, 62003, 61548, 60916, 60055, 60050, 59683, 60145, 59580, 59293, 59566
    ],
    "random2": [
        119681, 119475, 118328, 118639, 118800, 118352, 117673, 118167, 118002, 118397, 118351, 120707, 120240, 119949, 121340, 121640, 121194, 122068, 120886, 119568, 117558, 116718, 115525, 115199, 114668, 113838, 113112, 112843, 111698, 111521
    ],
    "random3": [
        176025, 175917, 175571, 175298, 175544, 175334, 174001, 173095, 173843, 174230, 174123, 176208, 176495, 176781, 178589, 180298, 178730, 179240, 176740, 175349, 173267, 170019, 168334, 166903, 166898, 164766, 165009, 164728, 163204, 162291
    ],
    "random4": [
        237489, 234022, 236721, 233735, 235182, 234138, 232520, 234994, 233464, 236434, 234286, 240292, 235905, 237933, 238351, 239881, 239372, 239408, 234989, 233821, 228598, 226999, 225907, 223319, 218443, 221224, 219052, 216220, 215257, 215281
    ],
    "random5": [
        290051, 289180, 289844, 290373, 286180, 285803, 284629, 285387, 284062, 286986, 289774, 289164, 288695, 292977, 294331, 294054, 292387, 291558, 289031, 285875, 279271, 276869, 273326, 269796, 267149, 266317, 266928, 267222, 263291, 259931
    ],
    "fixed-20m": [
        33655, 33384, 32611, 32140, 32001, 31731, 31831, 31510, 31674, 31787, 31352, 31585, 31739, 31727, 31860, 32300, 32464, 32851, 32548, 32526, 32402, 32791, 31947, 31348, 30363, 29799, 28631, 28064, 26876, 25727
    ],
    "fixed-10m": [
        88782, 88374, 87120, 86395, 86376, 86282, 86522, 86341, 86688, 87180, 86344, 86857, 87209, 87302, 87417, 88150, 87946, 88650, 87502, 86859, 85970, 86197, 83746, 82082, 79343, 77894, 75609, 74333, 71631, 69085
    ],
    "fixed-8m": [
        117409, 116749, 115245, 114399, 114224, 113869, 114108, 113678, 114208, 114897, 114205, 115173, 115369, 115476, 116089, 117099, 116261, 117328, 115764, 114483, 112958, 113315, 110468, 108273, 105042, 103171, 100202, 98685, 95364, 92356
    ],
    "fixed-5m": [
        202898, 202209, 199739, 198274, 197703, 197583, 197783, 197479, 197931, 199044, 197552, 199268, 199837, 200212, 201210, 202704, 201767, 203227, 200780, 198747, 196185, 196235, 191179, 187729, 182672, 179646, 175209, 172628, 167180, 161735
    ],
    "fixed-2m": [
        535877, 533375, 527760, 524572, 523475, 522171, 522540, 521277, 522599, 525399, 522503, 526894, 528200, 529248, 531402, 535368, 533184, 537103, 530250, 524715, 517889, 519101, 506115, 497847, 484400, 477306, 466035, 459164, 445931, 432604
    ],
    "fixed-1m": [
        1060145, 1055667, 1044102, 1038646, 1035346, 1033513, 1033127, 1030835, 1032554, 1038094, 1031884, 1041628, 1043299, 1045103, 1047678, 1054398, 1050255, 1058766, 1044473, 1033915, 1021414, 1023541, 998942, 982168, 956070, 943251, 919578, 905810, 879555, 853455
    ]
}

time = {
    "no-free": [
        76.53, 69.28, 64.35, 62.35, 65.32, 65.44, 76.15, 88.39, 82.41, 77.34, 77.72, 74.74, 69.27, 62.03, 63.72, 61.45, 71.49, 64.41, 64.92, 62.26, 65.00, 63.57, 61.59, 61.83, 76.04, 63.37, 61.97, 63.06, 63.69, 61.84
    ],
    "random1": [
        145.2, 123.9, 119.1, 122.9, 132.2, 126.0, 115.2, 114.6, 114.8, 115.3, 114.5, 117.7, 118.8, 117.8, 117.3, 121.4, 122.6, 124.0, 118.1, 121.1, 125.2, 118.8, 119.1, 119.9, 115.2, 114.6, 115.2, 113.5, 112.1, 117.3
    ],
    "random2": [
        188.7, 158.3, 154.3, 173.5, 157.1, 152.2, 149.4, 150.9, 155.2, 149.4, 152.0, 159.9, 157.9, 158.8, 154.5, 155.1, 155.8, 156.2, 170.6, 163.1, 166.2, 154.1, 183.1, 187.9, 172.0, 158.2, 151.7, 148.8, 148.3, 148.0
    ],
    "random3": [
        220.1, 203.7, 204.4, 237.6, 218.7, 226.3, 186.1, 186.6, 187.4, 187.8, 193.7, 191.0, 208.4, 218.1, 228.7, 215.2, 204.6, 205.6, 197.3, 196.0, 194.9, 192.6, 187.4, 187.6, 186.8, 182.7, 181.0, 180.6, 183.4, 177.6
    ],
    "random4": [
        256.6, 236.1, 234.2, 233.2, 229.8, 224.3, 219.3, 228.3, 222.3, 230.3, 221.8, 226.6, 216.9, 222.4, 226.5, 227.2, 222.1, 228.1, 228.3, 222.6, 221.7, 228.5, 221.7, 218.5, 217.0, 216.5, 212.7, 207.7, 204.9, 207.3
    ],
    "random5": [
        326.7, 317.9, 316.9, 315.1, 282.0, 280.8, 255.2, 268.9, 261.1, 274.8, 283.5, 259.4, 261.2, 261.5, 269.0, 261.4, 265.5, 271.5, 268.2, 264.7, 263.0, 250.9, 260.1, 251.8, 251.2, 257.7, 312.3, 288.8, 250.2, 250.1
    ],
    "fixed-20m": [
        116.4, 96.52, 94.15, 99.21, 95.82, 101.8, 98.67, 89.63, 91.64, 96.76, 100.3, 94.78, 90.88, 93.18, 91.26, 94.49, 94.22, 100.5, 98.35, 96.37, 95.74, 92.70, 92.44, 91.58, 91.20, 91.71, 89.85, 90.29, 96.33, 89.23
    ],
    "fixed-10m": [
        163.2, 142.7, 134.6, 134.6, 151.2, 135.1, 132.4, 128.2, 130.2, 128.1, 127.7, 137.1, 129.9, 128.2, 131.7, 134.1, 131.8, 138.4, 131.9, 133.1, 130.9, 131.0, 136.1, 127.5, 123.3, 122.3, 122.0, 120.9, 118.3, 115.1
    ],
    "fixed-8m": [
        178.4, 156.5, 153.5, 158.8, 156.1, 153.1, 146.1, 147.0, 148.3, 151.8, 148.9, 148.4, 148.4, 149.1, 153.0, 151.5, 146.2, 151.2, 148.9, 150.5, 146.5, 146.9, 144.1, 141.5, 143.3, 140.4, 136.8, 135.4, 134.0, 130.1
    ],
    "fixed-5m": [
        271.2, 222.1, 230.1, 256.3, 239.5, 226.1, 216.8, 203.4, 203.6, 206.9, 197.7, 201.2, 207.2, 208.8, 208.8, 209.0, 203.1, 210.8, 253.4, 248.3, 242.9, 202.9, 202.5, 195.9, 199.2, 195.1, 189.1, 210.1, 184.6, 177.1
    ],
    "fixed-2m": [
        490.1, 452.5, 411.4, 407.2, 434.5, 426.5, 399.2, 409.6, 402.4, 405.4, 397.3, 404.4, 410.0, 445.6, 447.7, 414.0, 438.0, 414.5, 411.6, 409.4, 398.3, 399.1, 412.8, 391.0, 388.3, 371.7, 369.4, 377.1, 365.0, 352.9
    ],
    "fixed-1m": [
        858.6, 756.2, 741.2, 748.6, 736.3, 726.7, 720.2, 728.1, 720.9, 737.7, 716.6, 734.7, 734.6, 732.0, 740.0, 747.7, 736.6, 749.6, 738.5, 737.1, 729.1, 725.3, 701.5, 720.2, 670.0, 669.9, 653.8, 629.9, 620.6, 613.2
    ],
    "line-mirrorlinear": [
        282.4, 271.1, 282.8, 265.8, 266.8, 263.2, 261.8, 271.3, 265.8, 269.4, 275.3, 273.2, 273.5, 280.2, 277.1, 280.2, 279.5, 286.3, 278.8, 276.3, 279.1, 273.6, 268.1, 269.3, 258.1, 255.8, 254.0, 247.9, 246.8, 237.8
    ],
    "line-linear": [
        280.2, 257.8, 298.9, 310.7, 299.6, 255.3, 259.5, 253.4, 256.3, 265.4, 258.9, 264.1, 264.6, 268.1, 267.8, 267.8, 273.9, 272.0, 266.6, 273.3, 263.9, 265.6, 257.6, 258.5, 251.7, 247.3, 247.7, 236.8, 233.1, 231.5
    ],
    "baseline-no-free": [
        5601.63, 5437.66, 5422.71, 5515.73, 5457.3 , 5451.28, 5488.46, 5479.35, 5699.74, 5667.55, 5632.93, 5603.11, 5537.03, 5585.91, 5720.05, 5753.09, 5843.43, 5886.12, 5669.84, 5632.44, 5638.54, 5553.61, 5482.96, 5487.84, 5472.95, 5383.64, 5456.91, 5380.37, 5437.67, 5314.05
    ],
    "baseline-10m": [
        12429.7, 12970.3, 13145.1, 13409.4, 13787.9, 14063.5, 14418.0, 14835.0, 15113.8, 15534.0, 15765.7, 16258.9, 16522.3, 16937.4, 17359.6, 17850.6, 17967.1, 18358.0, 18503.3, 18471.3, 18695.5, 18866.4, 18837.6, 18940.2, 19060.9, 18956.1, 18982.3, 19179.7, 19240.0, 19234.4
    ],
    "baseline-5m": [
        17360.2, 18545.3, 19084.0, 19665.2, 20195.8, 20523.0, 21061.0, 21748.9, 22936.3, 22903.7, 23327.4, 24409.2, 24973.7, 25068.2, 25938.9, 26482.2, 27733.1, 27892.8, 28604.4, 29144.4, 28813.5, 29346.2, 29116.1, 29120.0, 29203.6, 29539.2, 29836.7, 29679.4, 29651.1, 30164.2
    ],
    "baseline-1m": [
        50229.5, 56264.1, 58229.3, 59740.6, 61479.9, 62732.1, 64995.8, 69463.8, 70556.7, 71758.9, 74418.5, 76752.4, 79283.8, 81356.9, 84014.2, 87399.4, 90518.5, 94122.9, 95441.1, 98806.5, 99375.9, 100101 , 100291 , 100730 , 100257 , 100559 , 101285 , 102836 , 103464 , 104630 
    ]
}

car_counts = {
    "no-free": 18553,
    "random1": 8014,
    "random2": 6413,
    "random3": 5531,
    "random4": 4889,
    "random5": 4525,
    "fixed-20m": 13276,
    "fixed-10m": 9520,
    "fixed-8m": 8555,
    "fixed-5m": 6794,
    "fixed-2m": 4495,
    "fixed-1m": 3308,
    "line-mirrorlinear": 3263,
    "line-linear": 1309,
    "baseline-no-free": 17751,
    "baseline-10m": 12378,
    "baseline-5m": 9483,
    "baseline-1m": 3472
}

import numpy as np
from matplotlib import pyplot as plt

random_names = ["random%d" % i for i in range(1, 6)]
fixed_names = ["fixed-%dm" % i for i in [1,2,5,8,10,20]]
baseline_names = ["baseline-%dm" % i for i in [1,5,10]] + ["baseline-no-free"]
car_counts_max = float(car_counts['no-free'])
actual_hits = np.array(actual_hits)

def box_line_plot(ax, values, positions, width=0.05, hide_flier=True):
    if hide_flier:
        handles = ax.boxplot(values, positions=positions, vert=False, widths=width, sym="")
    else:
        handles = ax.boxplot(values, positions=positions, vert=False, widths=width)
    plt.setp(handles['medians'], color="k")
    return ax.plot(np.mean(values, axis=1), positions)[0]

fig, axs = plt.subplots(1, 3, figsize=(11, 3), sharey=True)

# fig1: valid sample_count vs quality
ax = axs[0]
h1 = box_line_plot(ax, [ds_counts[name] / actual_hits for name in random_names], [1-car_counts[name] / car_counts_max for name in random_names])
h2 = box_line_plot(ax, [ds_counts[name] / actual_hits for name in fixed_names], [1-car_counts[name] / car_counts_max for name in fixed_names])
ax.set_xscale("log")
ax.set_xlabel("(a) Key free space samples per beam")
ax.set_ylabel("Ratio of removed dynamic nodes")
ax.grid(True)
# ax.legend([h1, h2], ["random sampling", "fixed-gap sampling"])

# fig2: ds rate vs quality
ax = axs[1]
h1 = box_line_plot(ax, [np.array(ds_counts[name]) / np.array(sample_counts[name]) for name in random_names], [1-car_counts[name] / car_counts_max for name in random_names], width=0.02)
h2 = box_line_plot(ax, [np.array(ds_counts[name]) / np.array(sample_counts[name]) for name in fixed_names], [1-car_counts[name] / car_counts_max for name in fixed_names], width=0.02)
ax.set_xlabel("(b) Ratio of key free space samples")
ax.grid(True)
# ax.legend([h1, h2], ["random sampling", "fixed-gap sampling"])

# fig3: speed vs quality
ax = axs[2]
ax.grid(True)
h1 = box_line_plot(ax, [time[name] for name in random_names], [1-car_counts[name] / car_counts_max for name in random_names], hide_flier=True, width=0.02)
h2 = box_line_plot(ax, [time[name] for name in fixed_names], [1-car_counts[name] / car_counts_max for name in fixed_names], hide_flier=True, width=0.02)
h5 = box_line_plot(ax, [time[name] for name in baseline_names], [1-car_counts[name] / car_counts_max for name in baseline_names], hide_flier=True, width=0.02)

ax.boxplot([time['no-free']], positions=[0.], vert=False, widths=0.05)
h3 = ax.scatter([np.mean(time['no-free'])], [0.], marker="*", c='k', zorder=20)

pos1 = 1 - car_counts["line-mirrorlinear"] / car_counts_max
pos2 = 1 - car_counts["line-linear"] / car_counts_max
ax.boxplot([time['line-mirrorlinear'], time["line-linear"]], positions=[pos1, pos2], vert=False, widths=0.05, sym="")
h4 = ax.scatter([np.mean(time['line-linear'])], [pos2], marker="x", c='k', zorder=20)
h6 = ax.scatter([np.mean(time['line-mirrorlinear'])], [pos1], marker="s", c='k', zorder=20)

ax.set_xscale("log")
ax.set_xlabel("(c) Time cost per frame (ms)")
ticks = np.arange(11) / 10
ax.set_yticks(ticks)
ax.set_yticklabels(["%.1f" % t for t in ticks])
ax.set_ylim([-0.05, 1])
ax.set_axisbelow(True)

# draw legend on side
ax.legend([h1, h2, h5, h3, h4, h6], ["linear-weighted sampling", "even spaced sampling", "baseline", "no free space", "line model\n(uniform weight)", "line model\n(bilinear weight)"],
    bbox_to_anchor=(1.04,0.5), loc="center left", borderaxespad=0)

fig.tight_layout()
fig.savefig("performance_comparison.pdf")
plt.show()

for t, v in time.items():
    print(t, np.mean(v), np.std(v))


==> images/octomap_plot.py <==
import numpy as np
from matplotlib import pyplot as plt
import matplotlib.colors as mcolors
import matplotlib.patches as patches
import shapely.geometry as sg

boundary = [(4, -2), (7, -2), (7, 2), (12, 2), (12, 6), (4, 6)] #, (4, 0)]
bpoly = sg.Polygon(boundary)
origin = np.array((5, 4))
xlim = [3, 13]
ylim = [0, 7]
resolution = 0.01
buffer_size = 2
figsize = (4,3)

def draw_area(ax):
    poly = plt.Polygon(boundary, fc=(0.8, 0.8, 0.8), ec="k", lw=2, zorder=0)
    ax.add_patch(poly)
    ax.set_xlim(xlim)
    ax.set_ylim(ylim)
    return poly

def create_canvas():
    return np.zeros((int((xlim[1] - xlim[0] + 2*buffer_size)//resolution), int((ylim[1]-ylim[0] + 2*buffer_size)//resolution)))

def cartesian_to_polar(x, y):
    r = np.hypot(np.asarray(x) - origin[0], np.asarray(y) - origin[1])
    theta = np.arctan2(y - origin[1], x - origin[0])
    return theta, r

def simluate_lidar(ax, draw_line=True, return_handles=False):
    angles = np.linspace(-.4 * np.pi, .4 * np.pi, num=15)
    length = 20
    hits = []
    for a in angles:
        p = origin + length * np.array([np.cos(a), np.sin(a)])
        ls = sg.LineString([origin, p])
        pinter = ls.intersection(bpoly).coords[1]
        if ax and draw_line:
            hline, = ax.plot([origin[0], pinter[0]], [origin[1], pinter[1]], '--b')
        hits.append(pinter)

    hits = np.array(hits)
    if ax:
        ax.scatter([origin[0]], [origin[1]], c=[(0.4, 0.4, 0)], s=20)
        hhits = ax.scatter(hits[:,0], hits[:,1], c="r", s=100, marker='X')

    if return_handles:
        return hits, [hline, hhits]
    return hits

def sample_beams_equal(ax, hits, resolution=1, random=False):
    sampled_hits = []
    rng = np.random.RandomState()
    for h in hits:
        l = np.linalg.norm(h - origin)
        if random:
            sample_r = rng.rand(int(l // resolution))
        else:
            sample_r = (np.arange(l // resolution).astype(float) + 0.5) * resolution / l
        samples = sample_r[:,np.newaxis] * (h - origin)[np.newaxis,:] + origin
        sampled_hits.append(samples)
        if ax:
            ax.scatter(samples[:,0], samples[:,1], s=20, c="b")
    return np.concatenate(sampled_hits, axis=0)

def sample_beams_random(ax, hits, uniform=False, samples_per_beam=2):
    sampled_hits = []
    rng = np.random.RandomState()
    for h in hits:
        l = np.linalg.norm(h - origin)
        if uniform:
            sample_r = rng.rand(samples_per_beam) * l
        else:
            sample_r = np.sqrt(rng.rand(samples_per_beam) * l**2)
        samples = sample_r[:,np.newaxis] / l * (h - origin)[np.newaxis,:] + origin
        sampled_hits.append(samples)
        if ax:
            ax.scatter(samples[:,0], samples[:,1], s=20, c="b")
    return np.concatenate(sampled_hits, axis=0)

def draw_hits_in_polar(ax, hits):
    theta, r = cartesian_to_polar(hits[:,0], hits[:,1])
    markerline, stemline, baseline, = ax.stem(theta, r, use_line_collection=True, linefmt="--", markerfmt="rX", )
    plt.setp(markerline, markersize = 10)
    plt.setp(stemline, color="b")
    ax.set_xlabel(r"$\varphi$ (rad)")
    ax.set_ylabel("$r$ (m)")

def kernel_func(rd):
    return 1 - rd

def draw_hits_density(canvas, points, kernel_scale=0.1, negative=False):
    length = kernel_scale // resolution
    kernel = np.empty((int(kernel_scale * 2 // resolution) + 1, int(kernel_scale * 2 // resolution) + 1))
    for i in range(kernel.shape[0]):
        for j in range(kernel.shape[1]):
            d = np.hypot(i - length, j - length)
            if d > length:
                kernel[i, j] = 0
            else:
                kernel[i, j] = kernel_func(d / length)

    for h in points:
        if h[0] >= xlim[1] or h[0] <= xlim[0]:
            continue
        if h[1] >= ylim[1] + buffer_size * .2 or h[1] <= ylim[0] - buffer_size * .2:
            continue
        xstart = int((h[0] - kernel_scale - xlim[0] + buffer_size) // resolution)
        xrange = slice(xstart, xstart + kernel.shape[0])
        ystart = int((h[1] - kernel_scale - ylim[0] + buffer_size) // resolution)
        yrange = slice(ystart, ystart + kernel.shape[1])
        if negative:
            canvas[xrange, yrange] -= kernel
        else:
            canvas[xrange, yrange] += kernel

def draw_line_density(canvas, hits, kernel_scale=0.1, weighted=False, bilinear=False):
    corner = np.array([xlim[0], ylim[0]]) - buffer_size
    for h in hits:
        lim_min = np.min([origin, h], axis=0)
        lim_max = np.max([origin, h], axis=0)
        ix_min, iy_min = ((lim_min - kernel_scale - corner) // resolution).astype(int)
        ix_max, iy_max = ((lim_max + kernel_scale - corner) // resolution).astype(int)

        # line params
        a = h[1] - origin[1]
        b = origin[0] - h[0]
        c = h[0]*origin[1] - origin[0]*h[1]
        l = np.hypot(a, b)

        ix = np.arange(ix_min, ix_max+1)
        iy = np.arange(iy_min, iy_max+1)
        ix, iy = np.meshgrid(ix, iy)
        xx = (ix * resolution) + corner[0]
        yy = (iy * resolution) + corner[1]
        d = np.abs(a*xx + b*yy + c) / l
        proj = (xx - origin[0]) * (h[0] - origin[0]) + (yy - origin[1]) * (h[1] - origin[1])
        invalid = (proj > l**2) | (proj < 0)
        if weighted:
            if bilinear:
                rl = 2 * (proj / l**2)
                v = 1.25 * np.clip(kernel_func(d / kernel_scale) * np.min([rl, 2-rl], axis=0), 0, np.inf)
            else:
                v = 1.5 * np.clip(kernel_func(d / kernel_scale) * (proj / l**2), 0, np.inf)
        else:
            v = np.clip(kernel_func(d / kernel_scale), 0, np.inf)
        v[invalid] = 0
        canvas[ix, iy] -= v

def plot_density(ax, canvas):
    buffer_count = int(buffer_size // resolution)
    canvas = np.flipud(canvas[buffer_count:-buffer_count, buffer_count:-buffer_count].T)
    ax.imshow(canvas, cmap="rainbow", norm=mcolors.TwoSlopeNorm(0.2, -2, 1))
    ax.set_xticks(np.arange(5) * 200 + 100)
    ax.set_xticklabels([str(i*2+4) for i in range(5)])
    ax.set_yticks(np.arange(1, 8) * 100)
    ax.set_yticklabels([str(i-1) for i in range(7, 0, -1)])

def draw_box(ax, p0, p1, **kwargs):
    xmin, xmax = min(p0[0], p1[0]), max(p0[0], p1[0])
    ymin, ymax = min(p0[1], p1[1]), max(p0[1], p1[1])
    boundary = [(xmin, ymin), (xmax, ymin), (xmax, ymax), (xmin, ymax)]
    poly = plt.Polygon(boundary, **kwargs)
    ax.add_patch(poly)
    return poly

# base plot
def draw0():
    fig, ax = plt.subplots(figsize=figsize)
    hits = simluate_lidar(ax, draw_line=True)
    draw_area(ax)
    plt.show()

# uniformly sampled points
def draw1():
    fig, ax = plt.subplots(figsize=figsize)
    hits = simluate_lidar(ax, draw_line=False)
    samples = sample_beams_equal(ax, hits, resolution=0.5)
    print("nsamples: ", len(samples))
    draw_area(ax)
    plt.show()

# randomly sampled points
def draw2():
    fig, ax = plt.subplots(figsize=figsize)
    hits = simluate_lidar(ax, draw_line=False)
    samples = sample_beams_random(ax, hits, samples_per_beam=9)
    print("nsamples: ", len(samples))
    draw_area(ax)
    plt.show()

# polar plot of hits
def draw3():
    fig, ax = plt.subplots(figsize=figsize)
    hits = simluate_lidar(None, draw_line=False)
    draw_hits_in_polar(ax, hits)
    plt.show()

# heatmap of uniformly sampled points
def draw4():
    fig, ax = plt.subplots(figsize=figsize)
    hits = simluate_lidar(None, draw_line=False)
    samples = sample_beams_equal(None, hits, resolution=0.5)
    # samples = sample_beams_random(None, hits, samples_per_beam=9)

    l = 0.3
    canvas = create_canvas()
    draw_hits_density(canvas, hits, kernel_scale=l)
    # draw_hits_density(canvas, samples, negative=True, kernel_scale=l)
    draw_line_density(canvas, hits, kernel_scale=l, weighted=True)
    plot_density(ax, canvas)

def draw_representation_comparison():

    fig, axs = plt.subplots(2, 6, figsize=(15, 4), sharey='row')
    for axrow in axs:
        for ax in axrow:
            ax.set_aspect("equal")
    kernel_size = 0.3

    # even sampling
    ax = axs[0][0]
    hits = simluate_lidar(ax, draw_line=False)
    samples = sample_beams_equal(ax, hits, resolution=0.8)
    print("nsamples: ", len(samples))
    ax.set_title("Evenly spaced samples")
    ax.title.set_size(10)
    draw_area(ax)

    canvas = create_canvas()
    draw_hits_density(canvas, hits, kernel_scale=kernel_size)
    draw_hits_density(canvas, samples, negative=True, kernel_scale=kernel_size)
    plot_density(axs[1][0], canvas)

    # uniform random sampling
    ax = axs[0][1]
    hits = simluate_lidar(ax, draw_line=False)
    samples = sample_beams_equal(ax, hits, random=True, resolution=0.8)
    print("nsamples: ", len(samples))
    ax.set_title("Uniform samples")
    ax.title.set_size(10)
    draw_area(ax)

    canvas = create_canvas()
    draw_hits_density(canvas, hits, kernel_scale=kernel_size)
    draw_hits_density(canvas, samples, negative=True, kernel_scale=kernel_size)
    plot_density(axs[1][1], canvas)

    # biased random sampling
    ax = axs[0][2]
    hits = simluate_lidar(ax, draw_line=False)
    samples = sample_beams_random(ax, hits, samples_per_beam=5)
    print("nsamples: ", len(samples))
    ax.set_title("$\\bf{Linear-weighted\\ sampled}$\n($\\it{proposed}$)")
    ax.title.set_size(10)
    draw_area(ax)

    canvas = create_canvas()
    draw_hits_density(canvas, hits, kernel_scale=kernel_size)
    draw_hits_density(canvas, samples, negative=True, kernel_scale=kernel_size)
    plot_density(axs[1][2], canvas)

    # line representation
    ax = axs[0][3]
    hits = simluate_lidar(ax, draw_line=True)
    ax.set_title("Uniformly weighted")
    ax.title.set_size(10)
    draw_area(ax)

    canvas = create_canvas()
    draw_hits_density(canvas, hits, kernel_scale=kernel_size)
    draw_line_density(canvas, hits, kernel_scale=kernel_size)
    plot_density(axs[1][3], canvas)

    # weighted line representation
    ax = axs[0][4]
    hits = simluate_lidar(ax, draw_line=True)
    ax.set_title("Linearly weighted")
    ax.title.set_size(10)
    draw_area(ax)

    canvas = create_canvas()
    draw_hits_density(canvas, hits, kernel_scale=kernel_size)
    draw_line_density(canvas, hits, kernel_scale=kernel_size, weighted=True)
    plot_density(axs[1][4], canvas)

    # bilinear line representation
    ax = axs[0][5]
    hits = simluate_lidar(ax, draw_line=True)
    ax.set_title("$\\bf{Bilinearly\\ weighted}$\n($\\it{proposed}$)")
    ax.title.set_size(10)
    draw_area(ax)

    canvas = create_canvas()
    draw_hits_density(canvas, hits, kernel_scale=kernel_size)
    draw_line_density(canvas, hits, kernel_scale=kernel_size, weighted=True, bilinear=True)
    plot_density(axs[1][5], canvas)

    for ax in axs[0]:
        ax.set_xticklabels([])
    for i, ax in enumerate(axs[1]):
        ax.set_xlabel('(%s)' % chr(ord('a') + i))
    fig.tight_layout()
    fig.savefig("density_comparison.pdf")
    plt.show()

def draw_coordinate_comparison():
    query_x = [8]
    query_y = [4.4]
    lq = 0.2

    fig, axs = plt.subplots(1, 2, figsize=(12, 4))

    ax = axs[0]
    hits, (hlines, hhits) = simluate_lidar(ax, draw_line=True, return_handles=True)
    hfree = draw_area(ax)
    ax.set_xlabel("$x$ (m)")
    ax.set_ylabel("$y$ (m)")

    # draw beam bounding boxes
    bb_style = dict(color=(1, 1, 0, 0.5), ec="k", ls="-.")
    hlinebox = draw_box(ax, origin, hits[8], **bb_style)
    draw_box(ax, origin, hits[9], **bb_style)
    draw_box(ax, origin, hits[10], **bb_style)

    # draw query circle
    hquerypoint = ax.scatter(query_x, query_y, marker="+", c="g", s=100, zorder=10)
    for qx, qy in zip(query_x, query_y):
        angles = np.linspace(-np.pi, np.pi)
        x = qx + lq*np.cos(angles)
        y = qy + lq*np.sin(angles)
        poly = plt.Polygon(np.array([x, y]).T, fc=(0.7, 0.2, 0.2, 0.5), zorder = 15)
        ax.add_patch(poly)
        hquery = poly
        hquerybox = draw_box(ax, [np.min(x), np.min(y)], [np.max(x), np.max(y)], fc=(1,1,1,0), ec=(0.7, 0.2, 0.2))

    ax = axs[1]
    for a, b in zip(boundary[:-1], boundary[1:]):
        x = np.linspace(a[0], b[0])
        y = np.linspace(a[1], b[1])
        theta, r = cartesian_to_polar(x, y)
        ax.plot(theta, r, "k", lw=2)
        ax.fill_between(theta, r, color=(0.8, 0.8, 0.8))
    hits = simluate_lidar(None, draw_line=False)
    draw_hits_in_polar(ax, hits)
    ax.set_xlim([-1.2, 1.5])
    ax.set_ylim([0, None])

    qtheta, qr = cartesian_to_polar(query_x, query_y)
    ax.scatter(qtheta, qr, marker="+", c="g", s=100, zorder=10)
    for qx, qy in zip(query_x, query_y):
        angles = np.linspace(-np.pi, np.pi)
        x = qx + lq*np.cos(angles)
        y = qy + lq*np.sin(angles)
        theta, r = cartesian_to_polar(x, y)
        poly = plt.Polygon(np.array([theta, r]).T, fc=(0.7, 0.2, 0.2, 0.5), zorder = 15)
        ax.add_patch(poly)
    for theta, r in zip(qtheta, qr):
        draw_box(ax, [theta - lq / r, r - lq], [theta + lq / r, r + lq], fc=(1,1,1,0), ec=(0.7, 0.2, 0.2))

    atheta, ar = cartesian_to_polar(hits[8][0], hits[8][1])
    awidth = 0.02
    draw_box(ax, [atheta-awidth, 0], [atheta + awidth, ar], **bb_style)

    ax.legend([hfree, hlines, hhits, hquerypoint, hlinebox, hquery, hquerybox], ["Free space", "Lidar beams", "Range measurements", "Query points", "Bounding box of active beam lines", "Query region", "Query box for R-Tree"],
              bbox_to_anchor=(1.04,0.5), loc="center left", borderaxespad=0)

    fig.tight_layout()
    fig.savefig("coordinate_comparison.pdf")
    plt.show()

draw_representation_comparison()
# draw_coordinate_comparison()


==> images/sampling_plot.py <==
from matplotlib import pyplot as plt
import numpy as np

def plot_boundary(ax, range):
    r = np.linspace(0, np.pi * 2)
    r = np.concatenate([r, [r[-1]]])
    ax.plot(np.cos(r) * range, np.sin(r) * range, "--k")

def plot_samples(ax, M=40, N=10, range=5, biased=False, evenly=False):
    rs = np.linspace(0, np.pi * 2, M + 1)[:M]
    for r in rs:
        if evenly:
            d = np.linspace(0, range, N)
        elif biased:
            d = np.sqrt(np.random.rand(N) * range ** 2)
        else:
            d = np.random.rand(N) * range
        x = np.cos(r) * d
        y = np.sin(r) * d
        ax.scatter(x, y)

    plot_boundary(ax, range)

def plot_random_samples(ax, M=40, N=10, range=5, biased=False):
    rs = np.random.rand(M*N) * 2 * np.pi
    if biased:
        d = np.sqrt(np.random.rand(M*N) * range ** 2)
    else:
        d = np.random.rand(M*N) * range
    x = np.cos(rs) * d
    y = np.sin(rs) * d
    ax.scatter(x, y)

    plot_boundary(ax, range)

fig, axs = plt.subplots(1, 5, figsize=(15, 3.7), sharey=True)
plot_samples(axs[0], evenly=True)
plot_samples(axs[1], evenly=False, biased=False)
plot_samples(axs[2], evenly=False, biased=True)
plot_random_samples(axs[3], biased=False)
plot_random_samples(axs[4], biased=True)
axs[0].set_xlabel("(a)")
axs[0].set_title("Evenly spaced samples")
axs[1].set_xlabel("(b)")
axs[1].set_title("Uniform samples")
axs[2].set_xlabel("(c)")
axs[2].set_title("Linear-weighted samples ($\it{proposed}$)")
axs[3].set_xlabel("(d)")
axs[3].set_title("Uniform samples")
axs[4].set_xlabel("(e)")
axs[4].set_title("Linear-weighted samples ($\it{proposed}$)")
fig.tight_layout()
fig.savefig("sampling_comparison.pdf")
plt.show()

